Dual frequency master oscillator generation and distribution for ALS and ALS-U

The ongoing work to upgrade ALS to ALS-U demands strict RF requirements such as low jitter and low spurs frequency reference to meet its accelerator and science goals. A low phase noise dual frequency Master Oscillator (MO), where the two frequencies are related by a fractional ratio of 608/609 and flexible divide by four frequency outputs has been consolidated into a single chassis. Optical fiber clock distribution system has been selected over the old coax system used in ALS to distribute these signals to various clients across the facility, providing high electrical isolation between outputs and therefore lower phase errors. A Xilinx FPGA ties the MO chassis together by providing a RS-485 interface to monitor and control the system. The new system aims to deliver phase-continuous frequencies with a phase noise (integrated RMS jitter) from 1 Hz to 1 MHz of less than 200 femtosecond per output. This paper will discuss the design, implementation, performance and installation of the new MO generation and distribution system.

==> data/phase_noise_plot.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "c4d9fd38",
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "ec6879f6",
   "metadata": {},
   "outputs": [],
   "source": [
    "data1 = np.loadtxt(\"paper_sma100b.DAT\")\n",
    "sma100b = data1.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "15b336f7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 7.4320432620622600695e-14;s\n",
    "data2 = np.loadtxt(\"paper_f2.DAT\")\n",
    "f2 = data2.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "22f09b64",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1.3072817839094447168e-13;s\n",
    "data3 = np.loadtxt(\"paper_f1_126fs.DAT\")\n",
    "f1 = data3.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "26bc6172",
   "metadata": {},
   "outputs": [],
   "source": [
    "# 1.2515817104496312906e-13;s\n",
    "data4 = np.loadtxt(\"paper_f24.DAT\")\n",
    "f24 = data4.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "941460a7",
   "metadata": {},
   "outputs": [],
   "source": [
    "# ;1.5022542671633276612e-13\n",
    "data5 = np.loadtxt(\"paper_f14.DAT\")\n",
    "f14 = data5.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "id": "3e5b664c",
   "metadata": {},
   "outputs": [],
   "source": [
    "data6 = np.loadtxt(\"fiber_f2.DAT\")\n",
    "f2_out = data6.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "id": "f2a13f17",
   "metadata": {},
   "outputs": [],
   "source": [
    "data7 = np.loadtxt(\"fiber_f1.DAT\")\n",
    "f1_out = data7.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 9,
   "id": "c0011b71",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.semilogx((sma100b[0]), sma100b[1], label=\"SMA100B, Jitter=73 fs\")\n",
    "plt.semilogx((f2[0]), f2[1], label=\"f2 500.39 MHz, Jitter=74 fs\")\n",
    "plt.semilogx((f1[0]), f1[1], label=\"f1 499.56 MHz, Jitter=126 fs\")\n",
    "plt.semilogx((f24[0]), f24[1], label=\"f2/4 125.09 MHz, Jitter=125 fs\")\n",
    "plt.semilogx((f14[0]), f14[1], label=\"f1/4 124.89 MHz, Jitter=150 fs\")\n",
    "plt.semilogx((f2_out[0]), f2_out[1], label=\"Vialite f2, Jitter=74 fs\")\n",
    "plt.semilogx((f1_out[0]), f1_out[1], label=\"Vialite f1, Jitter=128 fs\")\n",
    "plt.xlabel(\"Frequency [Hz]\")\n",
    "plt.ylabel(\"Phase noise [dBc]\")\n",
    "plt.grid(True, which=\"both\", ls=\"-\")\n",
    "lgd = plt.legend(loc='upper right', bbox_to_anchor=(1.1,1.1))\n",
    "plt.savefig('phase_noise_new.png', bbox_extra_artists=(lgd,), bbox_inches='tight')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 10,
   "id": "a9e1297c",
   "metadata": {},
   "outputs": [],
   "source": [
    "# HP8644b - 314 fs\n",
    "HP8644b= np.loadtxt(\"HP8644B.DAT\")\n",
    "hp = HP8644b.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 11,
   "id": "4904c9d4",
   "metadata": {},
   "outputs": [],
   "source": [
    "# HS9001A\n",
    "HS9001A= np.loadtxt(\"hs9001a_rbw_0.5.DAT\")\n",
    "hs = HS9001A.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 12,
   "id": "991c78be",
   "metadata": {},
   "outputs": [],
   "source": [
    "sma = np.loadtxt(\"sma100B.DAT\")\n",
    "sma100 = sma.T"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 13,
   "id": "c7505373",
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "plt.semilogx((hp[0]), hp[1], label=\"HP8644B 499.64 MHz, Jitter=314 fs\")\n",
    "plt.semilogx((hs[0]), hs[1], label=\"HS9001A 499.64 MHz, Jitter=209 fs\")\n",
    "plt.semilogx((sma100[0]), sma100[1], label=\"SMA100B 500.39 MHz, Jitter=60 fs\")\n",
    "# plt.semilogx((lmxf[0]), lmxf[1], label=\"LMX2594 499.56 MHz, Jitter=125 fs\")\n",
    "plt.xlabel(\"Frequency [Hz]\")\n",
    "plt.ylabel(\"Phase noise [dBc]\")\n",
    "plt.grid(True, which=\"both\", ls=\"-\")\n",
    "plt.legend()\n",
    "plt.savefig('phase_noise_mo.png')"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.10"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

